Gravity and a universal cutoff for field theory

We analyze the one-loop effects of massive fields on 2-to-2 scattering processes involving gravitons. It has been suggested that in the presence of gravity, any local effective field theory description must break down at the "species scale". We first observe that unitarity and analyticity of the amplitude indeed imply a species-type bound $G\Lambda^{d-2}N\leq O(1)$, where $N$ counts parametrically light species and $\Lambda$ is an energy scale above which new unknown ingredients must modify the graviton amplitude. To clarify what happens at this scale, we contrast the partial wave decomposition of calculated amplitudes with that of some ultraviolet scenarios: string theory and strongly interacting Planck-scale physics. Observing that the latter exhibit a markedly stronger high-spin content, we define nonperturbatively the high-spin onset scale $\Lambda_{\rm o}$, which coincides with the string scale and higher-dimensional Planck scale in respective examples. We argue that, generally, no local field description can exist at distances shorter than $1/\Lambda_{\rm o}$.

==> anc/tensorbasisGGGG.txt <==
(* ancillary file for the paper "Gravity and a universal cutoff for field theory" by Simon Caron-Huot and Yue-Zhou Li.

Here we record the 29 elements of the tensor basis of graviton 2-2 scattering, localbasis[GGGG[d]], defined in eq (2.7) of the associated paper, which holds in generic spacetime dimension (d>=7). a . b represents the contraction a_\mu b^\mu. *)


localbasis[GGGG[d]] = {{M[GGGG[d], {1, FULLSYM}], 
      -(p[2] . p[3]*(-(p[1] . p[2]*(-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*
                 (e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*
                 e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
                 e[2] . p[3] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[3] - 
                e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[3] + 
                e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] + 
                e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[3] - 
                e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] + 
                e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] - 
                e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - 
                e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[3] . e[4] + 
                e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
                e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[3] - 
                e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[3] - 
                e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[3] + 
                e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] + 
                (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[3] - e[1] . e[1]*
                 e[2] . e[2]*e[3] . e[4]*e[3] . p[3] - (e[1] . e[3])^2*
                 e[2] . e[2]*e[4] . p[3] + 2*e[1] . e[2]*e[1] . e[3]*
                 e[2] . e[3]*e[4] . p[3] - e[1] . e[1]*(e[2] . e[3])^2*
                 e[4] . p[3] - (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[3] + 
                e[1] . e[1]*e[2] . e[2]*e[3] . e[3]*e[4] . p[3])) + 
             e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . e[4] - 
               e[1] . e[3]*e[1] . p[3]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
                e[2] . e[3]*e[2] . p[3] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
                e[2] . p[3] - e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*
                e[3] . e[4] + e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*
                e[3] . e[4] + e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*
                e[3] . e[4] - e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*
                e[3] . e[4] + (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[3] - 2*
                e[1] . e[2]*e[1] . e[4]*e[2] . e[4]*e[3] . p[3] + e[1] . e[1]*
                (e[2] . e[4])^2*e[3] . p[3] + e[1] . e[3]*e[1] . p[3]*
                e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*
                e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*
                e[4] . e[4] + e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*
                e[4] . e[4] + (e[1] . e[2])^2*e[3] . p[3]*e[4] . e[4] - 
               e[1] . e[1]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - e[1] . e[3]*
                e[1] . e[4]*e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . e[4]*
                e[2] . e[3]*e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*
                e[4] . p[3] - e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*
                e[4] . p[3] - (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[3] + 
               e[1] . e[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3]) - 
             e[2] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] - 
               (e[1] . e[4])^2*e[2] . p[3]*e[3] . e[3] - e[1] . e[4]*
                e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[3]*
                e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*
                e[2] . p[3]*e[3] . e[4] + e[1] . e[2]*e[1] . p[3]*
                (e[3] . e[4])^2 - e[1] . e[1]*e[2] . p[3]*(e[3] . e[4])^2 + 
               (e[1] . e[4])^2*e[2] . e[3]*e[3] . p[3] - e[1] . e[3]*
                e[1] . e[4]*e[2] . e[4]*e[3] . p[3] - e[1] . e[2]*e[1] . e[4]*
                e[3] . e[4]*e[3] . p[3] + e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*
                e[3] . p[3] + e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*
                e[4] . e[4] - (e[1] . e[3])^2*e[2] . p[3]*e[4] . e[4] - 
               e[1] . e[2]*e[1] . p[3]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*
                e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*
                e[3] . p[3]*e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*
                e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
                e[4] . p[3] + (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[3] + 
               e[1] . e[2]*e[1] . e[4]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*
                e[2] . e[4]*e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*
                e[3] . e[4]*e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*
                e[4] . p[3]) + e[1] . p[1]*(e[1] . p[3]*(e[2] . e[4])^2*
                e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*e[2] . p[3]*
                e[3] . e[3] - 2*e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*
                e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*
                e[3] . e[4] + e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*
                e[3] . e[4] + e[1] . p[3]*e[2] . e[2]*(e[3] . e[4])^2 - 
               e[1] . e[2]*e[2] . p[3]*(e[3] . e[4])^2 + e[1] . e[4]*
                e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - e[1] . e[3]*
                (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[2]*
                e[3] . e[4]*e[3] . p[3] + e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*
                e[3] . p[3] + e[1] . p[3]*(e[2] . e[3])^2*e[4] . e[4] - 
               e[1] . e[3]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] - e[1] . p[3]*
                e[2] . e[2]*e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[3]*
                e[3] . e[3]*e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*
                e[4] . e[4] - e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*
                e[4] . e[4] - e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[3] + 
               e[1] . e[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + e[1] . e[4]*
                e[2] . e[2]*e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . e[4]*
                e[3] . e[3]*e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*
                e[4] . p[3] + e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*
                e[4] . p[3]) + ((e[1] . e[4])^2*(e[2] . e[3])^2 - 2*
                e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[2] . e[4] + 
               (e[1] . e[3])^2*(e[2] . e[4])^2 - (e[1] . e[4])^2*e[2] . e[2]*
                e[3] . e[3] + 2*e[1] . e[2]*e[1] . e[4]*e[2] . e[4]*
                e[3] . e[3] - e[1] . e[1]*(e[2] . e[4])^2*e[3] . e[3] + 2*
                e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . e[4] - 2*
                e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . e[4] - 2*
                e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . e[4] + 2*
                e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
               (e[1] . e[2])^2*(e[3] . e[4])^2 - e[1] . e[1]*e[2] . e[2]*
                (e[3] . e[4])^2 - (e[1] . e[3])^2*e[2] . e[2]*e[4] . e[4] + 2*
                e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . e[4] - e[1] . e[1]*
                (e[2] . e[3])^2*e[4] . e[4] - (e[1] . e[2])^2*e[3] . e[3]*
                e[4] . e[4] + e[1] . e[1]*e[2] . e[2]*e[3] . e[3]*
                e[4] . e[4])*p[1] . p[3])) + e[4] . p[2]*
           (e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . p[1] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[1] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[3] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] + 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[1] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[3]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*e[2] . 
                e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[4] . 
                p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] - 
              (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[3] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[1]*e[4] . p[3]) - e[2] . p[1]*
             (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[3] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[3] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[1] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
              (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[1] - e[1] . e[2]*e[1] . 
                p[3]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[3]*e[3] . 
                e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*e[4] . 
                p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[3] + 
              (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[3] + e[1] . e[2]*e[1] . 
                p[1]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[1]*e[3] . 
                e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*e[4] . 
                p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3]) + 
            e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
              e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
              e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[3]*e[4] . p[1] - e[1] . p[3]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*e[4] . 
                p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[1]*e[4] . p[3] + e[1] . p[1]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*e[4] . 
                p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3]) - 
            (e[1] . e[4]*e[1] . p[3]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . 
                p[3]*e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . 
                e[3]*e[2] . p[3] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[3] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[3] + 
              e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] + 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[3] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[3] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[3] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] + 
              (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[3] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[3] . p[3] - (e[1] . e[3])^2*e[2] . e[2]*
               e[4] . p[3] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . 
                p[3] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[3] - 
              (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[3] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[3]*e[4] . p[3])*p[1] . p[1] + 
            (e[1] . e[4]*e[1] . p[1]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . 
                p[1]*e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . 
                e[3]*e[2] . p[1] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[1] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[3] + 
              e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] + 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[3] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[1] - 
              e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[1] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[1] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
              (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[1] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[3] . p[1] - (e[1] . e[3])^2*e[2] . e[2]*
               e[4] . p[1] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . 
                p[1] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[1] - 
              (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[3]*e[4] . p[1])*p[1] . p[3]) - 
          e[3] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*
               e[2] . p[1] - e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . 
                p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[3] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] + 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[1] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[3]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*e[2] . 
                e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[4] . 
                p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] - 
              (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[3] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[1]*e[4] . p[3]) - e[2] . p[1]*
             (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
              (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[1] + e[1] . e[4]*e[1] . 
                p[1]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*e[2] . p[1]*
               e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . 
                e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . e[4] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[1] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) + 
            e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*e[2] . 
                e[4]*e[2] . p[3]*e[3] . p[1] + e[1] . p[1]*(e[2] . e[4])^
                2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*e[2] . p[1]*e[3] . 
                p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
              e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - 
              e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
              e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) - 
            (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . e[4] - 
              e[1] . e[3]*e[1] . p[3]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
               e[2] . e[3]*e[2] . p[3] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
               e[2] . p[3] - e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . 
                e[4] + e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[4] + 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
              (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[3] - 2*e[1] . e[2]*e[1] . 
                e[4]*e[2] . e[4]*e[3] . p[3] + e[1] . e[1]*(e[2] . e[4])^
                2*e[3] . p[3] + e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . 
                e[4] - e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
              (e[1] . e[2])^2*e[3] . p[3]*e[4] . e[4] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[3]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . 
                e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[4] . 
                p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] - 
              (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[3] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[4] . p[3])*p[1] . p[1] + 
            (e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . e[4] - 
              e[1] . e[3]*e[1] . p[1]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
               e[2] . e[3]*e[2] . p[1] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
               e[2] . p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . 
                e[4] + e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[4] + 
              e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[4] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
              (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[1] - 2*e[1] . e[2]*e[1] . 
                e[4]*e[2] . e[4]*e[3] . p[1] + e[1] . e[1]*(e[2] . e[4])^
                2*e[3] . p[1] + e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*e[4] . 
                e[4] - e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
              (e[1] . e[2])^2*e[3] . p[1]*e[4] . e[4] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[1]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . 
                e[2]*e[4] . p[1] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[4] . 
                p[1] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
              (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[1] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[4] . p[1])*p[1] . p[3]) + 
          e[2] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*
               e[3] . e[3] - e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . 
                e[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[1] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
              (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[1] - e[1] . e[2]*e[1] . 
                p[3]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[3]*e[3] . 
                e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*e[4] . 
                p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[3] + 
              (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[3] + e[1] . e[2]*e[1] . 
                p[1]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[1]*e[3] . 
                e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*e[4] . 
                p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3]) - 
            e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
              (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[1] + e[1] . e[4]*e[1] . 
                p[1]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*e[2] . p[1]*
               e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . 
                e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . e[4] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[1] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) + 
            e[1] . p[1]*(e[1] . p[3]*e[2] . p[1]*(e[3] . e[4])^2 - 
              e[1] . p[1]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*e[2] . 
                e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[3]*e[3] . 
                e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*e[3] . 
                p[3] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
              e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
              e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] - 
              e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) - 
            (e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] - 
              (e[1] . e[4])^2*e[2] . p[3]*e[3] . e[3] - e[1] . e[4]*e[1] . 
                p[3]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[3]*e[2] . 
                e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*
               e[3] . e[4] + e[1] . e[2]*e[1] . p[3]*(e[3] . e[4])^2 - 
              e[1] . e[1]*e[2] . p[3]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
               e[2] . e[3]*e[3] . p[3] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
               e[3] . p[3] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . 
                p[3] + e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . e[4] - 
              (e[1] . e[3])^2*e[2] . p[3]*e[4] . e[4] - e[1] . e[2]*e[1] . 
                p[3]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[3]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*e[4] . 
                e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[3] + 
              (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[3] + e[1] . e[2]*e[1] . 
                e[4]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . e[4]*e[3] . 
                e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*e[4] . 
                p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*
             p[1] . p[1] + (e[1] . e[4]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] - 
              (e[1] . e[4])^2*e[2] . p[1]*e[3] . e[3] - e[1] . e[4]*e[1] . 
                p[1]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[1]*e[2] . 
                e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*
               e[3] . e[4] + e[1] . e[2]*e[1] . p[1]*(e[3] . e[4])^2 - 
              e[1] . e[1]*e[2] . p[1]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
               e[2] . e[3]*e[3] . p[1] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
               e[3] . p[1] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . 
                p[1] + e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
              (e[1] . e[3])^2*e[2] . p[1]*e[4] . e[4] - e[1] . e[2]*e[1] . 
                p[1]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[1]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*e[4] . 
                e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[1] + 
              (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[1] + e[1] . e[2]*e[1] . 
                e[4]*e[3] . e[3]*e[4] . p[1] - e[1] . e[1]*e[2] . e[4]*e[3] . 
                e[3]*e[4] . p[1] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*e[4] . 
                p[1] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*
             p[1] . p[3]) - e[1] . p[2]*(e[4] . p[1]*(e[1] . p[3]*e[2] . e[4]*
               e[2] . p[1]*e[3] . e[3] - e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*
               e[3] . e[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[3] . 
                e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
              e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
              e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[3]*e[4] . p[1] - e[1] . p[3]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*e[4] . 
                p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[1]*e[4] . p[3] + e[1] . p[1]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*e[4] . 
                p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3]) - 
            e[3] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
              e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*e[2] . 
                e[4]*e[2] . p[3]*e[3] . p[1] + e[1] . p[1]*(e[2] . e[4])^
                2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*e[2] . p[1]*e[3] . 
                p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
              e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - 
              e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
              e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) + 
            e[2] . p[1]*(e[1] . p[3]*e[2] . p[1]*(e[3] . e[4])^2 - 
              e[1] . p[1]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*e[2] . 
                e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[3]*e[3] . 
                e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*e[3] . 
                p[3] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
              e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
              e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
              e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] - 
              e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
              e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
              e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) - 
            (e[1] . p[3]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . 
                e[4]*e[2] . p[3]*e[3] . e[3] - 2*e[1] . p[3]*e[2] . e[3]*
               e[2] . e[4]*e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*
               e[3] . e[4] + e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . 
                e[4] + e[1] . p[3]*e[2] . e[2]*(e[3] . e[4])^2 - 
              e[1] . e[2]*e[2] . p[3]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . 
                e[3]*e[2] . e[4]*e[3] . p[3] - e[1] . e[3]*(e[2] . e[4])^
                2*e[3] . p[3] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . 
                p[3] + e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
              e[1] . p[3]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[3]*e[4] . e[4] - e[1] . p[3]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*e[4] . 
                e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
              e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*e[2] . 
                e[3]*e[2] . e[4]*e[4] . p[3] + e[1] . e[4]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*e[4] . 
                p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*p[1] . p[1] + 
            (e[1] . p[1]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . 
                e[4]*e[2] . p[1]*e[3] . e[3] - 2*e[1] . p[1]*e[2] . e[3]*
               e[2] . e[4]*e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*
               e[3] . e[4] + e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . 
                e[4] + e[1] . p[1]*e[2] . e[2]*(e[3] . e[4])^2 - 
              e[1] . e[2]*e[2] . p[1]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . 
                e[3]*e[2] . e[4]*e[3] . p[1] - e[1] . e[3]*(e[2] . e[4])^
                2*e[3] . p[1] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . 
                p[1] + e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . p[1]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[1]*e[4] . e[4] - e[1] . p[1]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*e[4] . 
                e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[1] + e[1] . e[3]*e[2] . 
                e[3]*e[2] . e[4]*e[4] . p[1] + e[1] . e[4]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[1] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*e[4] . 
                p[1] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*p[1] . p[3]) + 
          (-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[1]*(e[2] . e[3])^2 - 
               e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*
                e[1] . e[4]*e[2] . e[3]*e[2] . p[1] + (e[1] . e[3])^2*
                e[2] . e[4]*e[2] . p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*
                e[3] . e[3] + e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*
                e[3] . e[3] + e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*
                e[3] . e[3] - e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*
                e[3] . e[3] + e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*
                e[3] . e[4] - e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
                e[3] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*
                e[3] . e[4] + e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*
                e[3] . e[4] + e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*
                e[3] . p[1] - e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
                e[3] . p[1] - e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*
                e[3] . p[1] + e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*
                e[3] . p[1] + (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[1] - 
               e[1] . e[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
               (e[1] . e[3])^2*e[2] . e[2]*e[4] . p[1] + 2*e[1] . e[2]*
                e[1] . e[3]*e[2] . e[3]*e[4] . p[1] - e[1] . e[1]*
                (e[2] . e[3])^2*e[4] . p[1] - (e[1] . e[2])^2*e[3] . e[3]*
                e[4] . p[1] + e[1] . e[1]*e[2] . e[2]*e[3] . e[3]*
                e[4] . p[1])) + e[3] . p[1]*(e[1] . e[4]*e[1] . p[1]*e[2] . 
                e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . p[1]*(e[2] . e[4])^2 - 
              (e[1] . e[4])^2*e[2] . e[3]*e[2] . p[1] + e[1] . e[3]*e[1] . 
                e[4]*e[2] . e[4]*e[2] . p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . 
                e[2]*e[3] . e[4] + e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . 
                e[4] + e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[4] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
              (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[1] - 2*e[1] . e[2]*e[1] . 
                e[4]*e[2] . e[4]*e[3] . p[1] + e[1] . e[1]*(e[2] . e[4])^
                2*e[3] . p[1] + e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*e[4] . 
                e[4] - e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
              (e[1] . e[2])^2*e[3] . p[1]*e[4] . e[4] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[1]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . 
                e[2]*e[4] . p[1] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[4] . 
                p[1] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
              (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[1] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[4] . p[1]) - e[2] . p[1]*
             (e[1] . e[4]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] - 
              (e[1] . e[4])^2*e[2] . p[1]*e[3] . e[3] - e[1] . e[4]*e[1] . 
                p[1]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[1]*e[2] . 
                e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*
               e[3] . e[4] + e[1] . e[2]*e[1] . p[1]*(e[3] . e[4])^2 - 
              e[1] . e[1]*e[2] . p[1]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
               e[2] . e[3]*e[3] . p[1] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
               e[3] . p[1] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . 
                p[1] + e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
              (e[1] . e[3])^2*e[2] . p[1]*e[4] . e[4] - e[1] . e[2]*e[1] . 
                p[1]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[1]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*e[4] . 
                e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[1] + 
              (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[1] + e[1] . e[2]*e[1] . 
                e[4]*e[3] . e[3]*e[4] . p[1] - e[1] . e[1]*e[2] . e[4]*e[3] . 
                e[3]*e[4] . p[1] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*e[4] . 
                p[1] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1]) + 
            e[1] . p[1]*(e[1] . p[1]*(e[2] . e[4])^2*e[3] . e[3] - 
              e[1] . e[4]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
              2*e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
              e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . p[1]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*e[2] . 
                p[1]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*e[2] . e[4]*
               e[3] . p[1] - e[1] . e[3]*(e[2] . e[4])^2*e[3] . p[1] - 
              e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
              e[1] . p[1]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[1]*e[4] . e[4] - e[1] . p[1]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*e[4] . 
                e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
              e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[1] + e[1] . e[3]*e[2] . 
                e[3]*e[2] . e[4]*e[4] . p[1] + e[1] . e[4]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[1] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*e[4] . 
                p[1] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1]) + 
            ((e[1] . e[4])^2*(e[2] . e[3])^2 - 2*e[1] . e[3]*e[1] . e[4]*
               e[2] . e[3]*e[2] . e[4] + (e[1] . e[3])^2*(e[2] . e[4])^2 - 
              (e[1] . e[4])^2*e[2] . e[2]*e[3] . e[3] + 2*e[1] . e[2]*e[1] . 
                e[4]*e[2] . e[4]*e[3] . e[3] - e[1] . e[1]*(e[2] . e[4])^
                2*e[3] . e[3] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . 
                e[4] - 2*e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . e[4] - 
              2*e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . e[4] + 
              2*e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
              (e[1] . e[2])^2*(e[3] . e[4])^2 - e[1] . e[1]*e[2] . e[2]*
               (e[3] . e[4])^2 - (e[1] . e[3])^2*e[2] . e[2]*e[4] . e[4] + 
              2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . e[4] - 
              e[1] . e[1]*(e[2] . e[3])^2*e[4] . e[4] - (e[1] . e[2])^2*
               e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . e[2]*e[3] . e[3]*
               e[4] . e[4])*p[1] . p[1])*p[2] . p[3])) + 
       p[1] . p[3]*(e[4] . p[2]*(e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*
              e[2] . e[3]*e[2] . p[2] - e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*
              e[2] . p[2] - e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[3]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[2] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[2] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*
              e[4] . p[3]) + e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*
              e[3] . e[3] - e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[2] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[2] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[3]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[3] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[3] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[3] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[3] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[3] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[2] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[2] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[2] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[2])*p[1] . p[3]) - 
         e[3] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*
              e[2] . p[2] - e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[3]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[2] + e[1] . e[4]*
              e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[2]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[2] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + e[1] . p[2]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[3]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[3] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[3] - e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[3] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[3] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[3] + e[1] . e[3]*e[1] . p[3]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[2]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[2] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2] - e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[2] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[2] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[2] + e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[2])*p[1] . p[3]) + 
         e[2] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
              e[3] . e[3] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[2] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[2] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*
              e[4] . p[3]) - e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
              e[3] . e[4] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[2] + e[1] . e[4]*
              e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[2]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . p[2]*(e[3] . e[4])^2 - 
             e[1] . p[2]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4]*e[3] . p[2] + e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[3] - e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[3]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[3]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[3] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[3] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[3] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*
            p[1] . p[2] + (e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[2]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[2]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[2] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[2] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[2] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*
            p[1] . p[3]) - e[1] . p[2]*(e[4] . p[1]*(e[1] . p[3]*e[2] . e[4]*
              e[2] . p[2]*e[3] . e[3] - e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*
              e[3] . e[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[2] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[2] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3]) - 
           e[3] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[2] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + e[1] . p[2]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) + 
           e[2] . p[1]*(e[1] . p[3]*e[2] . p[2]*(e[3] . e[4])^2 - 
             e[1] . p[2]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4]*e[3] . p[2] + e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[3] - e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . p[3]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[3]*e[3] . e[3] - 2*e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[3]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[3] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[3] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . e[4] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . e[3] - 2*e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[2]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[2] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[2] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . e[4] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*p[1] . p[3]) - 
         (-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*(e[2] . e[3])^2 - 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[2] . e[4] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[2] . p[3] + 
              (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[3] - e[1] . e[4]*e[1] . 
                p[3]*e[2] . e[2]*e[3] . e[3] + e[1] . e[2]*e[1] . p[3]*e[2] . 
                e[4]*e[3] . e[3] + e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . 
                e[3] - e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[3] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[3] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[3] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] + 
              (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[3] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[3] . p[3] - (e[1] . e[3])^2*e[2] . e[2]*
               e[4] . p[3] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . 
                p[3] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[3] - 
              (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[3] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[3]*e[4] . p[3])) + e[3] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[3]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[3] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[3] - e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[3] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[3] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[3] + e[1] . e[3]*e[1] . p[3]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[3]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[3]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[3]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[3] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[3] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[3] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*
              e[4] . p[3]) + e[1] . p[1]*(e[1] . p[3]*(e[2] . e[4])^2*
              e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             2*e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[3]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[3] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[3] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . e[4] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3]) + 
           ((e[1] . e[4])^2*(e[2] . e[3])^2 - 2*e[1] . e[3]*e[1] . e[4]*
              e[2] . e[3]*e[2] . e[4] + (e[1] . e[3])^2*(e[2] . e[4])^2 - 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . e[3] + 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . e[3] - e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . e[3] + 2*e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[3] . e[4] - 2*e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[3] . e[4] - 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*
              e[3] . e[4] + 2*e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + (e[1] . e[2])^2*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . e[2]*(e[3] . e[4])^2 - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . e[4] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . e[4] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . e[4])*p[1] . p[3])*p[2] . p[2] + 
         (-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[2]*(e[2] . e[3])^2 - 
              e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[2] . e[4] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[2] . p[2] + 
              (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[2] - e[1] . e[4]*e[1] . 
                p[2]*e[2] . e[2]*e[3] . e[3] + e[1] . e[2]*e[1] . p[2]*e[2] . 
                e[4]*e[3] . e[3] + e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . 
                e[3] - e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[3] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[2] - 
              e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[2] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[2] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
              (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[2] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[3] . p[2] - (e[1] . e[3])^2*e[2] . e[2]*
               e[4] . p[2] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . 
                p[2] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[2] - 
              (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[3]*e[4] . p[2])) + e[3] . p[1]*
            (e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[2]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[2] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2] - e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[2] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[2] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[2] + e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[2]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[2]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[2]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[2] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[2] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[2] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*
              e[4] . p[2]) + e[1] . p[1]*(e[1] . p[2]*(e[2] . e[4])^2*
              e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             2*e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[2]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[2] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[2] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . e[4] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2]) + 
           ((e[1] . e[4])^2*(e[2] . e[3])^2 - 2*e[1] . e[3]*e[1] . e[4]*
              e[2] . e[3]*e[2] . e[4] + (e[1] . e[3])^2*(e[2] . e[4])^2 - 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . e[3] + 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . e[3] - e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . e[3] + 2*e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[3] . e[4] - 2*e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[3] . e[4] - 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*
              e[3] . e[4] + 2*e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + (e[1] . e[2])^2*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . e[2]*(e[3] . e[4])^2 - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . e[4] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . e[4] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . e[4])*p[1] . p[2])*
          p[2] . p[3]) - e[4] . p[3]*
        (p[1] . p[2]*(e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*
              e[2] . p[2] - e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[3]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[2] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[2] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*
              e[4] . p[3]) + e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*
              e[3] . e[3] - e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[2] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[2] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[3]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[3] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[3] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[3] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[3] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[3] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[2] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[2] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[2] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[2])*p[1] . p[3]) - 
         e[3] . p[2]*(-(e[2] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
               e[3] . p[1] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . 
                p[1] - e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] - 
             e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . p[2] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[2] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) + 
         e[2] . p[2]*(-(e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
               e[3] . p[1] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . 
                p[1] - e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[2] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[2] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3])*
            p[1] . p[1] - (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3])*
            p[1] . p[2] + (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[2] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2])*
            p[1] . p[3]) - e[1] . p[2]*
          (-(e[3] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] - 
              e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] - 
              e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[2] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[2] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[2] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) - 
         (e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[3]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*
              e[4] . p[3]) + e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*
              e[3] . e[3] - e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[3]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[3] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[3] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[3] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[3] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[3] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[3])*p[1] . p[1] + 
           (e[1] . e[4]*e[1] . p[1]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[1] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[1] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[1] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[1] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[1] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[1])*p[1] . p[3])*p[2] . p[2] + 
         (e[3] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[2] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[2]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[2] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*
              e[4] . p[2]) + e[1] . p[1]*(e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*
              e[3] . e[3] - e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . e[4]*e[1] . p[2]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[2] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[2] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[2] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[2])*p[1] . p[1] + 
           (e[1] . e[4]*e[1] . p[1]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[1] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[1] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[1] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[1] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[1] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[1])*p[1] . p[2])*
          p[2] . p[3]) + e[3] . p[3]*
        (p[1] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*
              e[2] . p[2] - e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[3]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[2] + e[1] . e[4]*
              e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[2]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[2] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + e[1] . p[2]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[3]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[3] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[3] - e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[3] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[3] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[3] + e[1] . e[3]*e[1] . p[3]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[2]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[2] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2] - e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[2] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[2] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[2] + e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[2])*p[1] . p[3]) - 
         e[4] . p[2]*(-(e[2] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
               e[3] . p[1] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . 
                p[1] - e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] - 
             e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . p[2] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[2] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) + 
         e[2] . p[2]*(-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
               e[3] . p[1] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . 
                p[1] - e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[2] + e[1] . e[4]*
              e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[2]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[2] - e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) - 
         e[1] . p[2]*(-(e[4] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*
               e[3] . p[1] - e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . 
                p[1] - e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[2] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[2] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + e[1] . p[2]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[2] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[2] - e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) - 
         (e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[3] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[3] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[3]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[3]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[3] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[3] - e[1] . e[4]*e[1] . p[3]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[3] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[3] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[3] + e[1] . e[3]*e[1] . p[3]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[3]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[3]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[3] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[3] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[3] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[3])*p[1] . p[1] + 
           (e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[1]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[1] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[1] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[1] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[1] + e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[1] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[1] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[1])*p[1] . p[3])*p[2] . p[2] + 
         (e[4] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[2] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[2]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[2] - e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) + 
           e[1] . p[1]*(e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[2] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[2] - e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[2]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[2] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2] - e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[2] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[2] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[2] + e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[2])*p[1] . p[1] + 
           (e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[1]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[1] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[1] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[1] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[1] + e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[1] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[1] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[1])*p[1] . p[2])*
          p[2] . p[3]) - e[2] . p[3]*
        (p[1] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
              e[3] . e[3] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[2] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[2] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*
              e[4] . p[3]) - e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*
              e[3] . e[4] - e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[2] + e[1] . e[4]*
              e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[2]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . p[2]*(e[3] . e[4])^2 - 
             e[1] . p[2]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4]*e[3] . p[2] + e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[3] - e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[3]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[3]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[3] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[3] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[3] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*
            p[1] . p[2] + (e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[2]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[2]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[2] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[2] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[2] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*
            p[1] . p[3]) - e[4] . p[2]*
          (-(e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . p[1] - 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[2] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[2] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[2] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3])*
            p[1] . p[1] - (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3])*
            p[1] . p[2] + (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[2] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2])*
            p[1] . p[3]) + e[3] . p[2]*
          (-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . p[1] - 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - 
              e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . e[4]*e[1] . p[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[2] + e[1] . e[4]*
              e[1] . p[2]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[2]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[2]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[2] - e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) - 
         e[1] . p[2]*(-(e[4] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*
               e[3] . p[1] - e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[3] . 
                p[1] - e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
              e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
              e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] + 
              e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] - 
              e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
              e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[3] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . p[3]*e[2] . p[2]*(e[3] . e[4])^2 - e[1] . p[2]*e[2] . p[3]*
              (e[3] . e[4])^2 - e[1] . p[3]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[2] + e[1] . e[4]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . p[3]*e[2] . p[1]*(e[3] . e[4])^2 - e[1] . p[1]*e[2] . p[3]*
              (e[3] . e[4])^2 - e[1] . p[3]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[1] + e[1] . e[4]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*e[2] . p[1]*(e[3] . e[4])^2 - e[1] . p[1]*e[2] . p[2]*
              (e[3] . e[4])^2 - e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[1] + e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) - 
         (e[4] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[3] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[3] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*
              e[4] . p[3]) - e[3] . p[1]*(e[1] . e[4]*e[1] . p[3]*e[2] . p[1]*
              e[3] . e[4] - e[1] . e[4]*e[1] . p[1]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[3] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[3] - e[1] . e[3]*e[1] . p[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) + 
           e[1] . p[1]*(e[1] . p[3]*e[2] . p[1]*(e[3] . e[4])^2 - 
             e[1] . p[1]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[3] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) - 
           (e[1] . e[4]*e[1] . p[3]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[3]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[3]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[3]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[3]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[3] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[3] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[3]*e[1] . p[3]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[3]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[3]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[3]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[3]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[3] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[3] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[3] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[3] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*
            p[1] . p[1] + (e[1] . e[4]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[1]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[1]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[1]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[1] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[1] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[1] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[1] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[1] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[1] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*
            p[1] . p[3])*p[2] . p[2] + 
         (e[4] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[2] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*
              e[4] . p[2]) - e[3] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*
              e[3] . e[4] - e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[2] - e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) + 
           e[1] . p[1]*(e[1] . p[2]*e[2] . p[1]*(e[3] . e[4])^2 - 
             e[1] . p[1]*e[2] . p[2]*(e[3] . e[4])^2 - e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[2] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[2]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[2]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[2] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[2] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[2] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*
            p[1] . p[1] + (e[1] . e[4]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[1]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[1]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[1]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[1] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[1] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[1] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[1] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[1] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[1] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*
            p[1] . p[2])*p[2] . p[3]) + e[1] . p[3]*
        (p[1] . p[2]*(e[4] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*
              e[3] . e[3] - e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[2] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[2] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3]) - 
           e[3] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[2] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + e[1] . p[2]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) + 
           e[2] . p[1]*(e[1] . p[3]*e[2] . p[2]*(e[3] . e[4])^2 - 
             e[1] . p[2]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4]*e[3] . p[2] + e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[3] - e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3]) - 
           (e[1] . p[3]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[3]*e[3] . e[3] - 2*e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[3]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[3] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[3] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . e[4] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . e[3] - 2*e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[2]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[2] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[2] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . e[4] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*p[1] . p[3]) - 
         e[4] . p[2]*(-(e[3] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*
               e[3] . p[1] - e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . 
                p[1] - e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[2] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[2] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[2] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) + 
         e[3] . p[2]*(-(e[4] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*
               e[3] . p[1] - e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . 
                p[1] - e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + 
              e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
              e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
              e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[2] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[2] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[2] + e[1] . p[2]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[2]*
              e[4] . e[4] + e[1] . p[2]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[2] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[2] - e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) - 
         e[2] . p[2]*(-(e[4] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*
               e[3] . p[1] - e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[3] . 
                p[1] - e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
              e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
              e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
              e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
              e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] + 
              e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
              e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
              e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] - 
              e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
              e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
              e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
              e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
              e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
              e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
              e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3])) + 
           e[3] . p[1]*(e[1] . p[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[3]*e[4] . p[1] + 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . p[1]*e[4] . p[3] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3]) + 
           (e[1] . p[3]*e[2] . p[2]*(e[3] . e[4])^2 - e[1] . p[2]*e[2] . p[3]*
              (e[3] . e[4])^2 - e[1] . p[3]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[2] + e[1] . e[4]*e[2] . p[3]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[2] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[2] - 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[3])*p[1] . p[1] - 
           (e[1] . p[3]*e[2] . p[1]*(e[3] . e[4])^2 - e[1] . p[1]*e[2] . p[3]*
              (e[3] . e[4])^2 - e[1] . p[3]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[1] + e[1] . e[4]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3])*p[1] . p[2] + 
           (e[1] . p[2]*e[2] . p[1]*(e[3] . e[4])^2 - e[1] . p[1]*e[2] . p[2]*
              (e[3] . e[4])^2 - e[1] . p[2]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[1] + e[1] . e[4]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2])*p[1] . p[3]) - 
         (e[4] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[3] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[3] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[3] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3]) - 
           e[3] . p[1]*(e[1] . p[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] - 
             e[1] . p[3]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[3]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[3] - e[1] . p[3]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) + 
           e[2] . p[1]*(e[1] . p[3]*e[2] . p[1]*(e[3] . e[4])^2 - 
             e[1] . p[1]*e[2] . p[3]*(e[3] . e[4])^2 - e[1] . p[3]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[3]*
              e[3] . e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[3] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[3] - 
             e[1] . p[3]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[3]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[3]*e[4] . e[4] + 
             e[1] . p[3]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[3]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[3]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[3]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[3] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[3] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[3] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[3]) - 
           (e[1] . p[3]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[3]*e[3] . e[3] - 2*e[1] . p[3]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[3]*e[3] . e[4] + 
             e[1] . p[3]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[3]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[3] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[3] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[3] + 
             e[1] . p[3]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[3]*e[4] . e[4] - e[1] . p[3]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[3]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[3]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[3] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[3] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[3] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[3] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[3] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[3])*p[1] . p[1] + 
           (e[1] . p[1]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . e[3] - 2*e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[1]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[1] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[1] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . e[4] - e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[1] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[1] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[1] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*p[1] . p[3])*
          p[2] . p[2] + (e[4] . p[1]*(e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*
              e[3] . e[3] - e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2]) - 
           e[3] . p[1]*(e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[2] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[2] - e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) + 
           e[2] . p[1]*(e[1] . p[2]*e[2] . p[1]*(e[3] . e[4])^2 - 
             e[1] . p[1]*e[2] . p[2]*(e[3] . e[4])^2 - e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[2] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . p[2]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . e[3] - 2*e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[2]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[2] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[2] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . e[4] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*p[1] . p[1] + 
           (e[1] . p[1]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . e[3] - 2*e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[1]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[1] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[1] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . e[4] - e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[1] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[1] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[1] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*p[1] . p[2])*
          p[2] . p[3]) + 
       (-(p[1] . p[2]*(-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[2]*(e[2] . e[3])^
                 2 - e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[2] . e[4] - 
               e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[2] . p[2] + 
               (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[2] - e[1] . e[4]*
                e[1] . p[2]*e[2] . e[2]*e[3] . e[3] + e[1] . e[2]*e[1] . p[2]*
                e[2] . e[4]*e[3] . e[3] + e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*
                e[3] . e[3] - e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*
                e[3] . e[3] + e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*
                e[3] . e[4] - e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
                e[3] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*
                e[3] . e[4] + e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*
                e[3] . e[4] + e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*
                e[3] . p[2] - e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
                e[3] . p[2] - e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*
                e[3] . p[2] + e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*
                e[3] . p[2] + (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[2] - 
               e[1] . e[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - 
               (e[1] . e[3])^2*e[2] . e[2]*e[4] . p[2] + 2*e[1] . e[2]*
                e[1] . e[3]*e[2] . e[3]*e[4] . p[2] - e[1] . e[1]*
                (e[2] . e[3])^2*e[4] . p[2] - (e[1] . e[2])^2*e[3] . e[3]*
                e[4] . p[2] + e[1] . e[1]*e[2] . e[2]*e[3] . e[3]*
                e[4] . p[2])) + e[3] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . 
                e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . p[2]*(e[2] . e[4])^2 - 
              (e[1] . e[4])^2*e[2] . e[3]*e[2] . p[2] + e[1] . e[3]*e[1] . 
                e[4]*e[2] . e[4]*e[2] . p[2] - e[1] . e[4]*e[1] . p[2]*e[2] . 
                e[2]*e[3] . e[4] + e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . 
                e[4] + e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[4] - 
              e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
              (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[2] - 2*e[1] . e[2]*e[1] . 
                e[4]*e[2] . e[4]*e[3] . p[2] + e[1] . e[1]*(e[2] . e[4])^
                2*e[3] . p[2] + e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[4] . 
                e[4] - e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[4] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
              (e[1] . e[2])^2*e[3] . p[2]*e[4] . e[4] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . p[2]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . 
                e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[4] . 
                p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[2] - 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
              (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[2] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[4] . p[2]) - e[2] . p[1]*
             (e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] - 
              (e[1] . e[4])^2*e[2] . p[2]*e[3] . e[3] - e[1] . e[4]*e[1] . 
                p[2]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[2]*e[2] . 
                e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*
               e[3] . e[4] + e[1] . e[2]*e[1] . p[2]*(e[3] . e[4])^2 - 
              e[1] . e[1]*e[2] . p[2]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
               e[2] . e[3]*e[3] . p[2] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
               e[3] . p[2] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . 
                p[2] + e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
              e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . e[4] - 
              (e[1] . e[3])^2*e[2] . p[2]*e[4] . e[4] - e[1] . e[2]*e[1] . 
                p[2]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[2]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*e[4] . 
                e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[2] + 
              (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[2] + e[1] . e[2]*e[1] . 
                e[4]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . e[4]*e[3] . 
                e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*e[4] . 
                p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2]) + 
            e[1] . p[1]*(e[1] . p[2]*(e[2] . e[4])^2*e[3] . e[3] - 
              e[1] . e[4]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
              2*e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
              e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
              e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
              e[1] . p[2]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*e[2] . 
                p[2]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*e[2] . e[4]*
               e[3] . p[2] - e[1] . e[3]*(e[2] . e[4])^2*e[3] . p[2] - 
              e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
              e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
              e[1] . p[2]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*e[2] . 
                e[3]*e[2] . p[2]*e[4] . e[4] - e[1] . p[2]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*e[4] . 
                e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
              e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
              e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*e[2] . 
                e[3]*e[2] . e[4]*e[4] . p[2] + e[1] . e[4]*e[2] . e[2]*e[3] . 
                e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*e[4] . 
                p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
              e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2]) + 
            ((e[1] . e[4])^2*(e[2] . e[3])^2 - 2*e[1] . e[3]*e[1] . e[4]*
               e[2] . e[3]*e[2] . e[4] + (e[1] . e[3])^2*(e[2] . e[4])^2 - 
              (e[1] . e[4])^2*e[2] . e[2]*e[3] . e[3] + 2*e[1] . e[2]*e[1] . 
                e[4]*e[2] . e[4]*e[3] . e[3] - e[1] . e[1]*(e[2] . e[4])^
                2*e[3] . e[3] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . 
                e[4] - 2*e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . e[4] - 
              2*e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . e[4] + 
              2*e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
              (e[1] . e[2])^2*(e[3] . e[4])^2 - e[1] . e[1]*e[2] . e[2]*
               (e[3] . e[4])^2 - (e[1] . e[3])^2*e[2] . e[2]*e[4] . e[4] + 
              2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . e[4] - 
              e[1] . e[1]*(e[2] . e[3])^2*e[4] . e[4] - (e[1] . e[2])^2*
               e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . e[2]*e[3] . e[3]*
               e[4] . e[4])*p[1] . p[2])) + e[4] . p[2]*
          (e[3] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . p[1] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[2] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[2]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[2] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*
              e[4] . p[2]) + e[1] . p[1]*(e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*
              e[3] . e[3] - e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . e[4]*e[1] . p[2]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[2] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[2] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[2] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[2] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[2] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[2])*p[1] . p[1] + 
           (e[1] . e[4]*e[1] . p[1]*(e[2] . e[3])^2 - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[3]*e[2] . e[4] - e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*
              e[2] . p[1] + (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[1] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . p[1] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . p[1] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[1] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . p[1])*p[1] . p[2]) - 
         e[3] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*
              e[2] . p[1] - e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[2] . p[1] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . p[2] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[2] . p[2] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . p[1] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . p[2]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[2] - e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) + 
           e[1] . p[1]*(e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[2] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[2] - e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[2]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[2] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2] - e[1] . e[4]*e[1] . p[2]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[2] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[2] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[2] + e[1] . e[3]*e[1] . p[2]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[2]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[2]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[2] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[2] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[2] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[2])*p[1] . p[1] + 
           (e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[1]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[1] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[1] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[1] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[1] + e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[1] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[1] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[1])*p[1] . p[2]) + 
         e[2] . p[2]*(e[4] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*
              e[3] . e[3] - e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[3] - 
             e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[3]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[3] . p[2] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . p[1] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . p[1] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . p[1] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . p[2] + e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*
              e[4] . p[2]) - e[3] . p[1]*(e[1] . e[4]*e[1] . p[2]*e[2] . p[1]*
              e[3] . e[4] - e[1] . e[4]*e[1] . p[1]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . p[1] + 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . p[1] + e[1] . e[4]*
              e[1] . p[1]*e[2] . e[4]*e[3] . p[2] - (e[1] . e[4])^2*
              e[2] . p[1]*e[3] . p[2] - e[1] . e[3]*e[1] . p[2]*e[2] . p[1]*
              e[4] . e[4] + e[1] . e[3]*e[1] . p[1]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[1] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[1]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[1] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[1] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[1]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[1] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[1]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[1] . e[4]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) + 
           e[1] . p[1]*(e[1] . p[2]*e[2] . p[1]*(e[3] . e[4])^2 - 
             e[1] . p[1]*e[2] . p[2]*(e[3] . e[4])^2 - e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[2] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . e[4]*e[1] . p[2]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[2]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[2]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[2]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[2]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[2] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[2] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[3]*e[1] . p[2]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[2]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[2]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[2]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[2] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[2] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[2] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[2] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*
            p[1] . p[1] + (e[1] . e[4]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[1]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[1]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[1]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[1] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[1] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[1] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[1] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[1] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[1] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*
            p[1] . p[2]) - e[1] . p[2]*(e[4] . p[1]*(e[1] . p[2]*e[2] . e[4]*
              e[2] . p[1]*e[3] . e[3] - e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*
              e[3] . e[3] - e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[2] - 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . p[2] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . p[1] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . p[1] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2]) - 
           e[3] . p[1]*(e[1] . p[2]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . p[1]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] - 
             e[1] . p[2]*(e[2] . e[4])^2*e[3] . p[1] + e[1] . e[4]*
              e[2] . e[4]*e[2] . p[2]*e[3] . p[1] + e[1] . p[1]*
              (e[2] . e[4])^2*e[3] . p[2] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . p[2] - e[1] . p[2]*e[2] . e[3]*e[2] . p[1]*
              e[4] . e[4] + e[1] . p[1]*e[2] . e[3]*e[2] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[2]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[2]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[2]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) + 
           e[2] . p[1]*(e[1] . p[2]*e[2] . p[1]*(e[3] . e[4])^2 - 
             e[1] . p[1]*e[2] . p[2]*(e[3] . e[4])^2 - e[1] . p[2]*
              e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + e[1] . e[4]*e[2] . p[2]*
              e[3] . e[4]*e[3] . p[1] + e[1] . p[1]*e[2] . e[4]*e[3] . e[4]*
              e[3] . p[2] - e[1] . e[4]*e[2] . p[1]*e[3] . e[4]*e[3] . p[2] - 
             e[1] . p[2]*e[2] . p[1]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[1]*e[2] . p[2]*e[3] . e[3]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[2] . p[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . p[1]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . e[3]*e[2] . p[1]*e[3] . p[2]*e[4] . e[4] + 
             e[1] . p[2]*e[2] . e[4]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . e[4]*e[2] . p[2]*e[3] . e[3]*e[4] . p[1] - 
             e[1] . p[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[3]*e[2] . p[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[2]*e[4] . p[1] - 
             e[1] . p[1]*e[2] . e[4]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . e[4]*e[2] . p[1]*e[3] . e[3]*e[4] . p[2] + 
             e[1] . p[1]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[3]*e[2] . p[1]*e[3] . e[4]*e[4] . p[2] - 
             e[1] . e[4]*e[2] . e[3]*e[3] . p[1]*e[4] . p[2] + 
             e[1] . e[3]*e[2] . e[4]*e[3] . p[1]*e[4] . p[2]) - 
           (e[1] . p[2]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[2]*e[3] . e[3] - 2*e[1] . p[2]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[2]*e[3] . e[4] + 
             e[1] . p[2]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[2]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[2] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[2] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[2] + 
             e[1] . p[2]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[2]*e[4] . e[4] - e[1] . p[2]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[2]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[2]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[2] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[2] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[2] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[2] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[2] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[2])*p[1] . p[1] + 
           (e[1] . p[1]*(e[2] . e[4])^2*e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1]*e[3] . e[3] - 2*e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[1]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[1] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[1] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . e[4] - e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[1] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[1] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[1] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1])*p[1] . p[2]) + 
         (-(e[4] . p[1]*(e[1] . e[4]*e[1] . p[1]*(e[2] . e[3])^2 - 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[2] . e[4] - 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[2] . p[1] + 
              (e[1] . e[3])^2*e[2] . e[4]*e[2] . p[1] - e[1] . e[4]*e[1] . 
                p[1]*e[2] . e[2]*e[3] . e[3] + e[1] . e[2]*e[1] . p[1]*e[2] . 
                e[4]*e[3] . e[3] + e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . 
                e[3] - e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] + 
              e[1] . e[3]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
              e[1] . e[3]*e[1] . e[4]*e[2] . e[2]*e[3] . p[1] - 
              e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*e[3] . p[1] - 
              e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[3] . p[1] + 
              e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[3] . p[1] + 
              (e[1] . e[2])^2*e[3] . e[4]*e[3] . p[1] - e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[4]*e[3] . p[1] - (e[1] . e[3])^2*e[2] . e[2]*
               e[4] . p[1] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*e[4] . 
                p[1] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . p[1] - 
              (e[1] . e[2])^2*e[3] . e[3]*e[4] . p[1] + e[1] . e[1]*e[2] . 
                e[2]*e[3] . e[3]*e[4] . p[1])) + e[3] . p[1]*
            (e[1] . e[4]*e[1] . p[1]*e[2] . e[3]*e[2] . e[4] - 
             e[1] . e[3]*e[1] . p[1]*(e[2] . e[4])^2 - (e[1] . e[4])^2*
              e[2] . e[3]*e[2] . p[1] + e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[2] . p[1] - e[1] . e[4]*e[1] . p[1]*e[2] . e[2]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . p[1]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[2]*e[1] . e[4]*e[2] . p[1]*e[3] . e[4] - 
             e[1] . e[1]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . p[1] - 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . p[1] + e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . p[1] + e[1] . e[3]*e[1] . p[1]*
              e[2] . e[2]*e[4] . e[4] - e[1] . e[2]*e[1] . p[1]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[2]*e[1] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             e[1] . e[1]*e[2] . e[3]*e[2] . p[1]*e[4] . e[4] + 
             (e[1] . e[2])^2*e[3] . p[1]*e[4] . e[4] - e[1] . e[1]*
              e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[4] . p[1] + e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[4] . p[1] + e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*e[4] . p[1] - 
             (e[1] . e[2])^2*e[3] . e[4]*e[4] . p[1] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[4]*e[4] . p[1]) - e[2] . p[1]*
            (e[1] . e[4]*e[1] . p[1]*e[2] . e[4]*e[3] . e[3] - 
             (e[1] . e[4])^2*e[2] . p[1]*e[3] . e[3] - e[1] . e[4]*
              e[1] . p[1]*e[2] . e[3]*e[3] . e[4] - e[1] . e[3]*e[1] . p[1]*
              e[2] . e[4]*e[3] . e[4] + 2*e[1] . e[3]*e[1] . e[4]*e[2] . p[1]*
              e[3] . e[4] + e[1] . e[2]*e[1] . p[1]*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . p[1]*(e[3] . e[4])^2 + (e[1] . e[4])^2*
              e[2] . e[3]*e[3] . p[1] - e[1] . e[3]*e[1] . e[4]*e[2] . e[4]*
              e[3] . p[1] - e[1] . e[2]*e[1] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[1]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[3]*e[1] . p[1]*e[2] . e[3]*e[4] . e[4] - 
             (e[1] . e[3])^2*e[2] . p[1]*e[4] . e[4] - e[1] . e[2]*
              e[1] . p[1]*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*e[2] . p[1]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[1] . e[3]*e[3] . p[1]*
              e[4] . e[4] - e[1] . e[1]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[3]*e[1] . e[4]*e[2] . e[3]*e[4] . p[1] + 
             (e[1] . e[3])^2*e[2] . e[4]*e[4] . p[1] + e[1] . e[2]*
              e[1] . e[4]*e[3] . e[3]*e[4] . p[1] - e[1] . e[1]*e[2] . e[4]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[1] . e[3]*e[3] . e[4]*
              e[4] . p[1] + e[1] . e[1]*e[2] . e[3]*e[3] . e[4]*
              e[4] . p[1]) + e[1] . p[1]*(e[1] . p[1]*(e[2] . e[4])^2*
              e[3] . e[3] - e[1] . e[4]*e[2] . e[4]*e[2] . p[1]*e[3] . e[3] - 
             2*e[1] . p[1]*e[2] . e[3]*e[2] . e[4]*e[3] . e[4] + 
             e[1] . e[4]*e[2] . e[3]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . e[3]*e[2] . e[4]*e[2] . p[1]*e[3] . e[4] + 
             e[1] . p[1]*e[2] . e[2]*(e[3] . e[4])^2 - e[1] . e[2]*
              e[2] . p[1]*(e[3] . e[4])^2 + e[1] . e[4]*e[2] . e[3]*
              e[2] . e[4]*e[3] . p[1] - e[1] . e[3]*(e[2] . e[4])^2*
              e[3] . p[1] - e[1] . e[4]*e[2] . e[2]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . e[2]*e[2] . e[4]*e[3] . e[4]*e[3] . p[1] + 
             e[1] . p[1]*(e[2] . e[3])^2*e[4] . e[4] - e[1] . e[3]*
              e[2] . e[3]*e[2] . p[1]*e[4] . e[4] - e[1] . p[1]*e[2] . e[2]*
              e[3] . e[3]*e[4] . e[4] + e[1] . e[2]*e[2] . p[1]*e[3] . e[3]*
              e[4] . e[4] + e[1] . e[3]*e[2] . e[2]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[2]*e[2] . e[3]*e[3] . p[1]*e[4] . e[4] - 
             e[1] . e[4]*(e[2] . e[3])^2*e[4] . p[1] + e[1] . e[3]*
              e[2] . e[3]*e[2] . e[4]*e[4] . p[1] + e[1] . e[4]*e[2] . e[2]*
              e[3] . e[3]*e[4] . p[1] - e[1] . e[2]*e[2] . e[4]*e[3] . e[3]*
              e[4] . p[1] - e[1] . e[3]*e[2] . e[2]*e[3] . e[4]*e[4] . p[1] + 
             e[1] . e[2]*e[2] . e[3]*e[3] . e[4]*e[4] . p[1]) + 
           ((e[1] . e[4])^2*(e[2] . e[3])^2 - 2*e[1] . e[3]*e[1] . e[4]*
              e[2] . e[3]*e[2] . e[4] + (e[1] . e[3])^2*(e[2] . e[4])^2 - 
             (e[1] . e[4])^2*e[2] . e[2]*e[3] . e[3] + 2*e[1] . e[2]*
              e[1] . e[4]*e[2] . e[4]*e[3] . e[3] - e[1] . e[1]*
              (e[2] . e[4])^2*e[3] . e[3] + 2*e[1] . e[3]*e[1] . e[4]*
              e[2] . e[2]*e[3] . e[4] - 2*e[1] . e[2]*e[1] . e[4]*e[2] . e[3]*
              e[3] . e[4] - 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[4]*
              e[3] . e[4] + 2*e[1] . e[1]*e[2] . e[3]*e[2] . e[4]*
              e[3] . e[4] + (e[1] . e[2])^2*(e[3] . e[4])^2 - 
             e[1] . e[1]*e[2] . e[2]*(e[3] . e[4])^2 - (e[1] . e[3])^2*
              e[2] . e[2]*e[4] . e[4] + 2*e[1] . e[2]*e[1] . e[3]*e[2] . e[3]*
              e[4] . e[4] - e[1] . e[1]*(e[2] . e[3])^2*e[4] . e[4] - 
             (e[1] . e[2])^2*e[3] . e[3]*e[4] . e[4] + e[1] . e[1]*
              e[2] . e[2]*e[3] . e[3]*e[4] . e[4])*p[1] . p[1])*p[2] . p[2])*
        p[3] . p[3]}, {M[GGGG[d], {2, SUSYM}], 
      (2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])^2*
       (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3])^2}, 
     {M[GGGG[d], {2, SUSYM}, tus], 
      (2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])^2*
       (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4])^2}, 
     {M[GGGG[d], {2, SUSYM}, ust], 
      (2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])^2*
       (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4])^2}, 
     {M[GGGG[d], {3, SUSYM}], (2*e[1] . p[2]*e[2] . p[1] - 
        2*e[1] . e[2]*p[1] . p[2])*(2*e[1] . p[3]*e[3] . p[1] - 
        2*e[1] . e[3]*p[1] . p[3])*(2*e[2] . p[4]*e[4] . p[2] - 
        2*e[2] . e[4]*p[2] . p[4])*(2*e[3] . p[4]*e[4] . p[3] - 
        2*e[3] . e[4]*p[3] . p[4])}, {M[GGGG[d], {3, SUSYM}, tus], 
      (2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
       (2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
       (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3])*
       (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4])}, 
     {M[GGGG[d], {3, SUSYM}, ust], (2*e[1] . p[3]*e[3] . p[1] - 
        2*e[1] . e[3]*p[1] . p[3])*(2*e[1] . p[4]*e[4] . p[1] - 
        2*e[1] . e[4]*p[1] . p[4])*(2*e[2] . p[3]*e[3] . p[2] - 
        2*e[2] . e[3]*p[2] . p[3])*(2*e[2] . p[4]*e[4] . p[2] - 
        2*e[2] . e[4]*p[2] . p[4])}, {M[GGGG[d], {4, SUSYM}], 
      (2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
       (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3])*
       (-(e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*e[4] . p[1]) - 
        e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*e[4] . p[1] - 
        e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
        e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*e[4] . p[2] + 
        e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] - 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] + 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] + 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] + 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] + 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] + 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] + 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] + 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] - 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] + 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {4, SUSYM}, tus], (2*e[1] . p[3]*e[3] . p[1] - 
        2*e[1] . e[3]*p[1] . p[3])*(2*e[2] . p[4]*e[4] . p[2] - 
        2*e[2] . e[4]*p[2] . p[4])*(-(e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
          e[4] . p[1]) + e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*e[4] . p[1] - 
        e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] - 
        e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*e[4] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] + 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] + 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] + 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] + 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] + 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] + 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 + 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] + 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] + 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {4, SUSYM}, ust], (2*e[1] . p[2]*e[2] . p[1] - 
        2*e[1] . e[2]*p[1] . p[2])*(2*e[3] . p[4]*e[4] . p[3] - 
        2*e[3] . e[4]*p[3] . p[4])*(e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
         e[4] . p[1] - e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*e[4] . p[1] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] - 
        e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*e[4] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] - 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] + 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] + 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] + 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] + 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] + 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] + 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] + 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] + 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 + 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] + 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] - 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] + 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {5, NOSYM}], (2*e[1] . p[2]*e[2] . p[1] - 
        2*e[1] . e[2]*p[1] . p[2])*(2*e[3] . p[4]*e[4] . p[3] - 
        2*e[3] . e[4]*p[3] . p[4])*(e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*
         e[4] . p[2] + e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] + 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {5, NOSYM}, tus], (2*e[1] . p[4]*e[4] . p[1] - 
        2*e[1] . e[4]*p[1] . p[4])*(2*e[2] . p[3]*e[3] . p[2] - 
        2*e[2] . e[3]*p[2] . p[3])*(e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {5, NOSYM}, ust], (2*e[1] . p[3]*e[3] . p[1] - 
        2*e[1] . e[3]*p[1] . p[3])*(2*e[2] . p[4]*e[4] . p[2] - 
        2*e[2] . e[4]*p[2] . p[4])*(e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {5, NOSYM}, tsu], (2*e[1] . p[4]*e[4] . p[1] - 
        2*e[1] . e[4]*p[1] . p[4])*(2*e[2] . p[3]*e[3] . p[2] - 
        2*e[2] . e[3]*p[2] . p[3])*(e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {5, NOSYM}, uts], (2*e[1] . p[3]*e[3] . p[1] - 
        2*e[1] . e[3]*p[1] . p[3])*(2*e[2] . p[4]*e[4] . p[2] - 
        2*e[2] . e[4]*p[2] . p[4])*(e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*
         e[4] . p[2] + e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] + 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {5, NOSYM}, sut], (2*e[1] . p[2]*e[2] . p[1] - 
        2*e[1] . e[2]*p[1] . p[2])*(2*e[3] . p[4]*e[4] . p[3] - 
        2*e[3] . e[4]*p[3] . p[4])*(e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {6, SUSYM}], (e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*
         e[4] . p[2] + e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] + 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)^2}, 
     {M[GGGG[d], {6, SUSYM}, tus], (e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)^2}, 
     {M[GGGG[d], {6, SUSYM}, ust], (e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)^2}, 
     {M[GGGG[d], {7, SUSYM}], (e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)*
       (e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*e[4] . p[1] + 
        e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {7, SUSYM}, tus], (e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)*
       (e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*e[4] . p[2] + 
        e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] + 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {7, SUSYM}, ust], (e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)*
       (e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*e[4] . p[2] + 
        e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] + 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)}, 
     {M[GGGG[d], {8, SUSYM}], (2*e[1] . p[4]*e[4] . p[1] - 
        2*e[1] . e[4]*p[1] . p[4])*(2*e[2] . p[3]*e[3] . p[2] - 
        2*e[2] . e[3]*p[2] . p[3])*((e[1] . p[2]*e[2] . p[4]*e[4] . p[1] - 
          e[1] . p[4]*e[2] . p[1]*e[4] . p[2] + e[1] . p[4]*e[2] . e[4]*
           p[1] . p[2] - e[1] . e[4]*e[2] . p[4]*p[1] . p[2] - 
          e[1] . p[2]*e[2] . e[4]*p[1] . p[4] + e[1] . e[2]*e[4] . p[2]*
           p[1] . p[4] + e[1] . e[4]*e[2] . p[1]*p[2] . p[4] - 
          e[1] . e[2]*e[4] . p[1]*p[2] . p[4])*(e[3] . p[4]*p[2] . p[3] - 
          e[3] . p[2]*p[3] . p[4]) + (e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - 
          e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + e[1] . p[3]*e[2] . e[3]*
           p[1] . p[2] - e[1] . e[3]*e[2] . p[3]*p[1] . p[2] - 
          e[1] . p[2]*e[2] . e[3]*p[1] . p[3] + e[1] . e[2]*e[3] . p[2]*
           p[1] . p[3] + e[1] . e[3]*e[2] . p[1]*p[2] . p[3] - 
          e[1] . e[2]*e[3] . p[1]*p[2] . p[3])*(-(e[4] . p[3]*p[1] . p[4]) + 
          e[4] . p[1]*p[3] . p[4]) + (e[2] . p[3]*p[1] . p[2] - 
          e[2] . p[1]*p[2] . p[3])*(e[1] . p[3]*e[3] . p[4]*e[4] . p[1] - 
          e[1] . p[4]*e[3] . p[1]*e[4] . p[3] + e[1] . p[4]*e[3] . e[4]*
           p[1] . p[3] - e[1] . e[4]*e[3] . p[4]*p[1] . p[3] - 
          e[1] . p[3]*e[3] . e[4]*p[1] . p[4] + e[1] . e[3]*e[4] . p[3]*
           p[1] . p[4] + e[1] . e[4]*e[3] . p[1]*p[3] . p[4] - 
          e[1] . e[3]*e[4] . p[1]*p[3] . p[4]) + 
        (-(e[1] . p[4]*p[1] . p[2]) + e[1] . p[2]*p[1] . p[4])*
         (e[2] . p[3]*e[3] . p[4]*e[4] . p[2] - e[2] . p[4]*e[3] . p[2]*
           e[4] . p[3] + e[2] . p[4]*e[3] . e[4]*p[2] . p[3] - 
          e[2] . e[4]*e[3] . p[4]*p[2] . p[3] - e[2] . p[3]*e[3] . e[4]*
           p[2] . p[4] + e[2] . e[3]*e[4] . p[3]*p[2] . p[4] + 
          e[2] . e[4]*e[3] . p[2]*p[3] . p[4] - e[2] . e[3]*e[4] . p[2]*
           p[3] . p[4]))}, {M[GGGG[d], {8, SUSYM}, tus], 
      (2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
       (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4])*
       ((e[1] . p[2]*e[2] . p[4]*e[4] . p[1] - e[1] . p[4]*e[2] . p[1]*
           e[4] . p[2] + e[1] . p[4]*e[2] . e[4]*p[1] . p[2] - 
          e[1] . e[4]*e[2] . p[4]*p[1] . p[2] - e[1] . p[2]*e[2] . e[4]*
           p[1] . p[4] + e[1] . e[2]*e[4] . p[2]*p[1] . p[4] + 
          e[1] . e[4]*e[2] . p[1]*p[2] . p[4] - e[1] . e[2]*e[4] . p[1]*
           p[2] . p[4])*(e[3] . p[4]*p[2] . p[3] - e[3] . p[2]*p[3] . p[4]) + 
        (e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - e[1] . p[3]*e[2] . p[1]*
           e[3] . p[2] + e[1] . p[3]*e[2] . e[3]*p[1] . p[2] - 
          e[1] . e[3]*e[2] . p[3]*p[1] . p[2] - e[1] . p[2]*e[2] . e[3]*
           p[1] . p[3] + e[1] . e[2]*e[3] . p[2]*p[1] . p[3] + 
          e[1] . e[3]*e[2] . p[1]*p[2] . p[3] - e[1] . e[2]*e[3] . p[1]*
           p[2] . p[3])*(-(e[4] . p[3]*p[1] . p[4]) + e[4] . p[1]*
           p[3] . p[4]) + (e[2] . p[3]*p[1] . p[2] - e[2] . p[1]*p[2] . p[3])*
         (e[1] . p[3]*e[3] . p[4]*e[4] . p[1] - e[1] . p[4]*e[3] . p[1]*
           e[4] . p[3] + e[1] . p[4]*e[3] . e[4]*p[1] . p[3] - 
          e[1] . e[4]*e[3] . p[4]*p[1] . p[3] - e[1] . p[3]*e[3] . e[4]*
           p[1] . p[4] + e[1] . e[3]*e[4] . p[3]*p[1] . p[4] + 
          e[1] . e[4]*e[3] . p[1]*p[3] . p[4] - e[1] . e[3]*e[4] . p[1]*
           p[3] . p[4]) + (-(e[1] . p[4]*p[1] . p[2]) + 
          e[1] . p[2]*p[1] . p[4])*(e[2] . p[3]*e[3] . p[4]*e[4] . p[2] - 
          e[2] . p[4]*e[3] . p[2]*e[4] . p[3] + e[2] . p[4]*e[3] . e[4]*
           p[2] . p[3] - e[2] . e[4]*e[3] . p[4]*p[2] . p[3] - 
          e[2] . p[3]*e[3] . e[4]*p[2] . p[4] + e[2] . e[3]*e[4] . p[3]*
           p[2] . p[4] + e[2] . e[4]*e[3] . p[2]*p[3] . p[4] - 
          e[2] . e[3]*e[4] . p[2]*p[3] . p[4]))}, 
     {M[GGGG[d], {8, SUSYM}, ust], (2*e[1] . p[2]*e[2] . p[1] - 
        2*e[1] . e[2]*p[1] . p[2])*(2*e[3] . p[4]*e[4] . p[3] - 
        2*e[3] . e[4]*p[3] . p[4])*((e[1] . p[2]*e[2] . p[4]*e[4] . p[1] - 
          e[1] . p[4]*e[2] . p[1]*e[4] . p[2] + e[1] . p[4]*e[2] . e[4]*
           p[1] . p[2] - e[1] . e[4]*e[2] . p[4]*p[1] . p[2] - 
          e[1] . p[2]*e[2] . e[4]*p[1] . p[4] + e[1] . e[2]*e[4] . p[2]*
           p[1] . p[4] + e[1] . e[4]*e[2] . p[1]*p[2] . p[4] - 
          e[1] . e[2]*e[4] . p[1]*p[2] . p[4])*(e[3] . p[4]*p[2] . p[3] - 
          e[3] . p[2]*p[3] . p[4]) + (e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - 
          e[1] . p[3]*e[2] . p[1]*e[3] . p[2] + e[1] . p[3]*e[2] . e[3]*
           p[1] . p[2] - e[1] . e[3]*e[2] . p[3]*p[1] . p[2] - 
          e[1] . p[2]*e[2] . e[3]*p[1] . p[3] + e[1] . e[2]*e[3] . p[2]*
           p[1] . p[3] + e[1] . e[3]*e[2] . p[1]*p[2] . p[3] - 
          e[1] . e[2]*e[3] . p[1]*p[2] . p[3])*(-(e[4] . p[3]*p[1] . p[4]) + 
          e[4] . p[1]*p[3] . p[4]) + (e[2] . p[3]*p[1] . p[2] - 
          e[2] . p[1]*p[2] . p[3])*(e[1] . p[3]*e[3] . p[4]*e[4] . p[1] - 
          e[1] . p[4]*e[3] . p[1]*e[4] . p[3] + e[1] . p[4]*e[3] . e[4]*
           p[1] . p[3] - e[1] . e[4]*e[3] . p[4]*p[1] . p[3] - 
          e[1] . p[3]*e[3] . e[4]*p[1] . p[4] + e[1] . e[3]*e[4] . p[3]*
           p[1] . p[4] + e[1] . e[4]*e[3] . p[1]*p[3] . p[4] - 
          e[1] . e[3]*e[4] . p[1]*p[3] . p[4]) + 
        (-(e[1] . p[4]*p[1] . p[2]) + e[1] . p[2]*p[1] . p[4])*
         (e[2] . p[3]*e[3] . p[4]*e[4] . p[2] - e[2] . p[4]*e[3] . p[2]*
           e[4] . p[3] + e[2] . p[4]*e[3] . e[4]*p[2] . p[3] - 
          e[2] . e[4]*e[3] . p[4]*p[2] . p[3] - e[2] . p[3]*e[3] . e[4]*
           p[2] . p[4] + e[2] . e[3]*e[4] . p[3]*p[2] . p[4] + 
          e[2] . e[4]*e[3] . p[2]*p[3] . p[4] - e[2] . e[3]*e[4] . p[2]*
           p[3] . p[4]))}, {M[GGGG[d], {9, SUSYM}], 
      (e[1] . p[3]*e[2] . p[1]*e[3] . p[4]*e[4] . p[2] + 
        e[1] . p[2]*e[2] . p[4]*e[3] . p[1]*e[4] . p[3] + 
        e[1] . p[3]*e[2] . p[4]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[4]*e[3] . e[4]*p[1] . p[3] + 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[4]*p[1] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[2]*p[1] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . p[3]*e[2] . p[1]*e[3] . e[4]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[3]*p[2] . p[4] - 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[3]*p[2] . p[4] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . p[2]*e[2] . e[4]*e[3] . p[1]*p[3] . p[4] - 
        e[1] . e[3]*e[2] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[1]*e[4] . p[2]*p[3] . p[4] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)*
       ((e[1] . p[2]*e[2] . p[4]*e[4] . p[1] - e[1] . p[4]*e[2] . p[1]*
           e[4] . p[2] + e[1] . p[4]*e[2] . e[4]*p[1] . p[2] - 
          e[1] . e[4]*e[2] . p[4]*p[1] . p[2] - e[1] . p[2]*e[2] . e[4]*
           p[1] . p[4] + e[1] . e[2]*e[4] . p[2]*p[1] . p[4] + 
          e[1] . e[4]*e[2] . p[1]*p[2] . p[4] - e[1] . e[2]*e[4] . p[1]*
           p[2] . p[4])*(e[3] . p[4]*p[2] . p[3] - e[3] . p[2]*p[3] . p[4]) + 
        (e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - e[1] . p[3]*e[2] . p[1]*
           e[3] . p[2] + e[1] . p[3]*e[2] . e[3]*p[1] . p[2] - 
          e[1] . e[3]*e[2] . p[3]*p[1] . p[2] - e[1] . p[2]*e[2] . e[3]*
           p[1] . p[3] + e[1] . e[2]*e[3] . p[2]*p[1] . p[3] + 
          e[1] . e[3]*e[2] . p[1]*p[2] . p[3] - e[1] . e[2]*e[3] . p[1]*
           p[2] . p[3])*(-(e[4] . p[3]*p[1] . p[4]) + e[4] . p[1]*
           p[3] . p[4]) + (e[2] . p[3]*p[1] . p[2] - e[2] . p[1]*p[2] . p[3])*
         (e[1] . p[3]*e[3] . p[4]*e[4] . p[1] - e[1] . p[4]*e[3] . p[1]*
           e[4] . p[3] + e[1] . p[4]*e[3] . e[4]*p[1] . p[3] - 
          e[1] . e[4]*e[3] . p[4]*p[1] . p[3] - e[1] . p[3]*e[3] . e[4]*
           p[1] . p[4] + e[1] . e[3]*e[4] . p[3]*p[1] . p[4] + 
          e[1] . e[4]*e[3] . p[1]*p[3] . p[4] - e[1] . e[3]*e[4] . p[1]*
           p[3] . p[4]) + (-(e[1] . p[4]*p[1] . p[2]) + 
          e[1] . p[2]*p[1] . p[4])*(e[2] . p[3]*e[3] . p[4]*e[4] . p[2] - 
          e[2] . p[4]*e[3] . p[2]*e[4] . p[3] + e[2] . p[4]*e[3] . e[4]*
           p[2] . p[3] - e[2] . e[4]*e[3] . p[4]*p[2] . p[3] - 
          e[2] . p[3]*e[3] . e[4]*p[2] . p[4] + e[2] . e[3]*e[4] . p[3]*
           p[2] . p[4] + e[2] . e[4]*e[3] . p[2]*p[3] . p[4] - 
          e[2] . e[3]*e[4] . p[2]*p[3] . p[4]))}, 
     {M[GGGG[d], {9, SUSYM}, tus], (e[1] . p[2]*e[2] . p[3]*e[3] . p[4]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[1]*e[3] . p[2]*e[4] . p[3] + 
        e[1] . p[4]*e[2] . p[3]*e[3] . e[4]*p[1] . p[2] - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[4]*p[1] . p[2] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[3]*p[1] . p[2] - 
        e[1] . p[2]*e[2] . p[3]*e[3] . e[4]*p[1] . p[4] + 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[3]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . p[1]*e[3] . e[4]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[4]*p[2] . p[3] - 
        e[1] . e[2]*e[3] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[2]*e[3] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        e[1] . e[4]*e[2] . p[1]*e[3] . p[2]*p[3] . p[4] - 
        e[1] . p[2]*e[2] . e[3]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[2]*e[3] . p[2]*e[4] . p[1]*p[3] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[2]*p[3] . p[4] - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)*
       ((e[1] . p[2]*e[2] . p[4]*e[4] . p[1] - e[1] . p[4]*e[2] . p[1]*
           e[4] . p[2] + e[1] . p[4]*e[2] . e[4]*p[1] . p[2] - 
          e[1] . e[4]*e[2] . p[4]*p[1] . p[2] - e[1] . p[2]*e[2] . e[4]*
           p[1] . p[4] + e[1] . e[2]*e[4] . p[2]*p[1] . p[4] + 
          e[1] . e[4]*e[2] . p[1]*p[2] . p[4] - e[1] . e[2]*e[4] . p[1]*
           p[2] . p[4])*(e[3] . p[4]*p[2] . p[3] - e[3] . p[2]*p[3] . p[4]) + 
        (e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - e[1] . p[3]*e[2] . p[1]*
           e[3] . p[2] + e[1] . p[3]*e[2] . e[3]*p[1] . p[2] - 
          e[1] . e[3]*e[2] . p[3]*p[1] . p[2] - e[1] . p[2]*e[2] . e[3]*
           p[1] . p[3] + e[1] . e[2]*e[3] . p[2]*p[1] . p[3] + 
          e[1] . e[3]*e[2] . p[1]*p[2] . p[3] - e[1] . e[2]*e[3] . p[1]*
           p[2] . p[3])*(-(e[4] . p[3]*p[1] . p[4]) + e[4] . p[1]*
           p[3] . p[4]) + (e[2] . p[3]*p[1] . p[2] - e[2] . p[1]*p[2] . p[3])*
         (e[1] . p[3]*e[3] . p[4]*e[4] . p[1] - e[1] . p[4]*e[3] . p[1]*
           e[4] . p[3] + e[1] . p[4]*e[3] . e[4]*p[1] . p[3] - 
          e[1] . e[4]*e[3] . p[4]*p[1] . p[3] - e[1] . p[3]*e[3] . e[4]*
           p[1] . p[4] + e[1] . e[3]*e[4] . p[3]*p[1] . p[4] + 
          e[1] . e[4]*e[3] . p[1]*p[3] . p[4] - e[1] . e[3]*e[4] . p[1]*
           p[3] . p[4]) + (-(e[1] . p[4]*p[1] . p[2]) + 
          e[1] . p[2]*p[1] . p[4])*(e[2] . p[3]*e[3] . p[4]*e[4] . p[2] - 
          e[2] . p[4]*e[3] . p[2]*e[4] . p[3] + e[2] . p[4]*e[3] . e[4]*
           p[2] . p[3] - e[2] . e[4]*e[3] . p[4]*p[2] . p[3] - 
          e[2] . p[3]*e[3] . e[4]*p[2] . p[4] + e[2] . e[3]*e[4] . p[3]*
           p[2] . p[4] + e[2] . e[4]*e[3] . p[2]*p[3] . p[4] - 
          e[2] . e[3]*e[4] . p[2]*p[3] . p[4]))}, 
     {M[GGGG[d], {9, SUSYM}, ust], (e[1] . p[3]*e[2] . p[4]*e[3] . p[2]*
         e[4] . p[1] + e[1] . p[4]*e[2] . p[3]*e[3] . p[1]*e[4] . p[2] + 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[2]*p[1] . p[3] - 
        e[1] . p[4]*e[2] . e[3]*e[4] . p[2]*p[1] . p[3] - 
        e[1] . p[3]*e[2] . e[4]*e[3] . p[2]*p[1] . p[4] + 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[2]*p[1] . p[4] - 
        e[1] . p[4]*e[2] . e[4]*e[3] . p[1]*p[2] . p[3] + 
        e[1] . e[4]*e[2] . p[4]*e[3] . p[1]*p[2] . p[3] - 
        e[1] . e[3]*e[2] . p[4]*e[4] . p[1]*p[2] . p[3] + 
        e[1] . e[3]*e[2] . e[4]*p[1] . p[4]*p[2] . p[3] - 
        ((2*e[1] . p[4]*e[4] . p[1] - 2*e[1] . e[4]*p[1] . p[4])*
          (2*e[2] . p[3]*e[3] . p[2] - 2*e[2] . e[3]*p[2] . p[3]))/4 - 
        e[1] . e[4]*e[2] . p[3]*e[3] . p[1]*p[2] . p[4] - 
        e[1] . p[3]*e[2] . e[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[3]*e[2] . p[3]*e[4] . p[1]*p[2] . p[4] + 
        e[1] . e[4]*e[2] . e[3]*p[1] . p[3]*p[2] . p[4] - 
        ((2*e[1] . p[3]*e[3] . p[1] - 2*e[1] . e[3]*p[1] . p[3])*
          (2*e[2] . p[4]*e[4] . p[2] - 2*e[2] . e[4]*p[2] . p[4]))/4 - 
        ((2*e[1] . p[2]*e[2] . p[1] - 2*e[1] . e[2]*p[1] . p[2])*
          (2*e[3] . p[4]*e[4] . p[3] - 2*e[3] . e[4]*p[3] . p[4]))/4)*
       ((e[1] . p[2]*e[2] . p[4]*e[4] . p[1] - e[1] . p[4]*e[2] . p[1]*
           e[4] . p[2] + e[1] . p[4]*e[2] . e[4]*p[1] . p[2] - 
          e[1] . e[4]*e[2] . p[4]*p[1] . p[2] - e[1] . p[2]*e[2] . e[4]*
           p[1] . p[4] + e[1] . e[2]*e[4] . p[2]*p[1] . p[4] + 
          e[1] . e[4]*e[2] . p[1]*p[2] . p[4] - e[1] . e[2]*e[4] . p[1]*
           p[2] . p[4])*(e[3] . p[4]*p[2] . p[3] - e[3] . p[2]*p[3] . p[4]) + 
        (e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - e[1] . p[3]*e[2] . p[1]*
           e[3] . p[2] + e[1] . p[3]*e[2] . e[3]*p[1] . p[2] - 
          e[1] . e[3]*e[2] . p[3]*p[1] . p[2] - e[1] . p[2]*e[2] . e[3]*
           p[1] . p[3] + e[1] . e[2]*e[3] . p[2]*p[1] . p[3] + 
          e[1] . e[3]*e[2] . p[1]*p[2] . p[3] - e[1] . e[2]*e[3] . p[1]*
           p[2] . p[3])*(-(e[4] . p[3]*p[1] . p[4]) + e[4] . p[1]*
           p[3] . p[4]) + (e[2] . p[3]*p[1] . p[2] - e[2] . p[1]*p[2] . p[3])*
         (e[1] . p[3]*e[3] . p[4]*e[4] . p[1] - e[1] . p[4]*e[3] . p[1]*
           e[4] . p[3] + e[1] . p[4]*e[3] . e[4]*p[1] . p[3] - 
          e[1] . e[4]*e[3] . p[4]*p[1] . p[3] - e[1] . p[3]*e[3] . e[4]*
           p[1] . p[4] + e[1] . e[3]*e[4] . p[3]*p[1] . p[4] + 
          e[1] . e[4]*e[3] . p[1]*p[3] . p[4] - e[1] . e[3]*e[4] . p[1]*
           p[3] . p[4]) + (-(e[1] . p[4]*p[1] . p[2]) + 
          e[1] . p[2]*p[1] . p[4])*(e[2] . p[3]*e[3] . p[4]*e[4] . p[2] - 
          e[2] . p[4]*e[3] . p[2]*e[4] . p[3] + e[2] . p[4]*e[3] . e[4]*
           p[2] . p[3] - e[2] . e[4]*e[3] . p[4]*p[2] . p[3] - 
          e[2] . p[3]*e[3] . e[4]*p[2] . p[4] + e[2] . e[3]*e[4] . p[3]*
           p[2] . p[4] + e[2] . e[4]*e[3] . p[2]*p[3] . p[4] - 
          e[2] . e[3]*e[4] . p[2]*p[3] . p[4]))}, {M[GGGG[d], {10, FULLSYM}], 
      ((e[1] . p[2]*e[2] . p[4]*e[4] . p[1] - e[1] . p[4]*e[2] . p[1]*
           e[4] . p[2] + e[1] . p[4]*e[2] . e[4]*p[1] . p[2] - 
          e[1] . e[4]*e[2] . p[4]*p[1] . p[2] - e[1] . p[2]*e[2] . e[4]*
           p[1] . p[4] + e[1] . e[2]*e[4] . p[2]*p[1] . p[4] + 
          e[1] . e[4]*e[2] . p[1]*p[2] . p[4] - e[1] . e[2]*e[4] . p[1]*
           p[2] . p[4])*(e[3] . p[4]*p[2] . p[3] - e[3] . p[2]*p[3] . p[4]) + 
        (e[1] . p[2]*e[2] . p[3]*e[3] . p[1] - e[1] . p[3]*e[2] . p[1]*
           e[3] . p[2] + e[1] . p[3]*e[2] . e[3]*p[1] . p[2] - 
          e[1] . e[3]*e[2] . p[3]*p[1] . p[2] - e[1] . p[2]*e[2] . e[3]*
           p[1] . p[3] + e[1] . e[2]*e[3] . p[2]*p[1] . p[3] + 
          e[1] . e[3]*e[2] . p[1]*p[2] . p[3] - e[1] . e[2]*e[3] . p[1]*
           p[2] . p[3])*(-(e[4] . p[3]*p[1] . p[4]) + e[4] . p[1]*
           p[3] . p[4]) + (e[2] . p[3]*p[1] . p[2] - e[2] . p[1]*p[2] . p[3])*
         (e[1] . p[3]*e[3] . p[4]*e[4] . p[1] - e[1] . p[4]*e[3] . p[1]*
           e[4] . p[3] + e[1] . p[4]*e[3] . e[4]*p[1] . p[3] - 
          e[1] . e[4]*e[3] . p[4]*p[1] . p[3] - e[1] . p[3]*e[3] . e[4]*
           p[1] . p[4] + e[1] . e[3]*e[4] . p[3]*p[1] . p[4] + 
          e[1] . e[4]*e[3] . p[1]*p[3] . p[4] - e[1] . e[3]*e[4] . p[1]*
           p[3] . p[4]) + (-(e[1] . p[4]*p[1] . p[2]) + 
          e[1] . p[2]*p[1] . p[4])*(e[2] . p[3]*e[3] . p[4]*e[4] . p[2] - 
          e[2] . p[4]*e[3] . p[2]*e[4] . p[3] + e[2] . p[4]*e[3] . e[4]*
           p[2] . p[3] - e[2] . e[4]*e[3] . p[4]*p[2] . p[3] - 
          e[2] . p[3]*e[3] . e[4]*p[2] . p[4] + e[2] . e[3]*e[4] . p[3]*
           p[2] . p[4] + e[2] . e[4]*e[3] . p[2]*p[3] . p[4] - 
          e[2] . e[3]*e[4] . p[2]*p[3] . p[4]))^2}}

